Are all post-starbursts mergers? HST reveals hidden disturbances in the majority of PSBs

How do galaxies transform from blue, star-forming spirals to red, quiescent early-type galaxies? To answer this question, we analyzed a set of 26 gas-rich, shocked post-starburst galaxies with Hubble Space Telescope (HST) imaging in B, I, and H bands, and Sloan Digital Sky Survey (SDSS) i-band imaging of similar depth but lower resolution. We found that post-starbursts in our sample have intermediate morphologies between disk- and bulge-dominated (S\'ersic n$=1.7^{+0.3}_{-0.0}$) and have red bulges, likely due to dust obscuration in the cores. Majority of galaxies in our sample are more morphologically disturbed than regular galaxies (88%, corresponding to >3$\sigma$ significance) when observed with HST, with asymmetry and S\'ersic residual flux fraction being the most successful measures of disturbance. Most disturbances are undetected at the lower resolution of SDSS imaging. Although ~27% galaxies are clear merger remnants, we found that disturbances in another ~30% of the sample are internal, caused by small-scale perturbations or dust substructures rather than tidal features, and require high-resolution imaging to detect. We found a 2.8$\sigma$ evidence that asymmetry features fade on timescales ~200 Myr, and may vanish entirely after ~750 Myr, so we do not rule out a possible merger origin of all post-starbursts given that asymmetric features may have already faded. This work highlights the importance of small-scale disturbances, detected only in high-resolution imaging, in understanding structural evolution of transitioning galaxies.

==> anc/morphology_all_galaxies.txt <==
Title: Morphological measurements of all galaxies in the HST-SPOG and comparison sample
Authors: E. Sazonova, K. Alatalo, K. Rowlands, S.E. Deustua, K.D. French, T. Heckman, L. Lanz, U. Lisenfeld, Y. Luo, A. Medling, K. Nyland, J. Otter, A. Petric, G.F. Snyder, C.M. Urry
Table: Morphological measurements of all HST-SPOGs and comparison galaxies
================================================================================
Byte-by-byte Description of file: morph_table.txt
--------------------------------------------------------------------------------
   Bytes Format Units        Label                 Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---            IAUName               IAU Name
  16- 22 A7     ---            Sample                Sample (SPOG, comparison quiescent -- QG, comparison star-forming -- SFG)
  24- 30 A7     deg            RAdeg                 J2000 Right Ascension
  32- 37 A6     deg            DEdeg                 J2000 Declination
  39- 45 A7     [solMass]      solMass               log10 of the stellar mass
  47- 51 A5     ---            Redshift              Spectroscopic redshift
  53- 66 A14    ---            ControlQG             [?] Mass- and redshift- matched comparison quiescent galaxy
  68- 81 A14    ---            ControlSFG            [?] Mass- and redshift- matched comparison star-forming galaxy
  83- 88 A6     ---            Instrument            Instrument used (HST or SDSS)
  90- 94 A5     ---            Filter                Filter used (HST F160W, F438W, F814W or SDSS i)
  96-107 A12    mag/arcsec^2   ImageDepth            1 sigma brightness of the sky
 109-113 A5     arcsec         PSFWidth              FWHM of the image PSF or seeing
 115-121 A7     arcsec/pix     PixScale              Image pixel scale
 123-129 A7     kpc            RPet                  Petrosian radius
 131-138 A8     ---            SersicN               Sersic index
 140-145 A6     ---            BT                    Bulge-to-total light ratio
 147-151 A5     ---            Gini                  Gini index
 153-158 A6     ---            M20                   M20
 160-173 A14    ---            GiniM20BulgeStrength  Gini/M20 bulge strength
 175-187 A13    ---            Concentration         Concentration
 189-197 A9     ---            Asymmetry             Asymmetry
 199-213 A15    ---            ShapeAsymmetry        Shape asymmetry
 215-229 A15    ---            GiniM20Disturbance    Gini/M20 disturbance
 231-236 A6     ---            RFFIn                 Inner residual flux fraction
 238-242 A5     ---            RFF                   Residual flux fraction
 244-250 A7     ---            RffOut                Outer residual flux fraction
--------------------------------------------------------------------------------
name           dataset ra      dec    lmass50 z     qg             sfg            survey filt  depth_arcsec psf   pxscale rad_kpc sersic_n log_bt gini  m20    gini_m20_bulge concentration asymmetry shape_asymmetry gini_m20_merger rff_in rff   rff_out 
J000318+004844 SPOG    0.826   0.812  10.820  0.139 J095853+022603 J162904+470853 HST    F160W 23.401       0.153 0.128   4.509   2.837    0.799  0.591 -1.946 0.314          3.886         0.196     0.472           -0.013          0.066  0.050 0.043   
J000318+004844 SPOG    0.826   0.812  10.820  0.139 J095853+022603 J162904+470853 HST    F438W 23.439       0.070 0.040   4.957   1.000    0.154  0.555 -1.198 -0.381         2.759         0.010     0.424           0.056           0.241  0.201 0.169   
J000318+004844 SPOG    0.826   0.812  10.820  0.139 J095853+022603 J162904+470853 HST    F814W 22.252       0.074 0.040   5.624   1.646    0.426  0.549 -1.549 -0.170         3.161         0.010     0.528           0.001           0.172  0.163 0.154   
J000318+004844 SPOG    0.826   0.812  10.820  0.139 J095853+022603 J162904+470853 SDSS   i     23.713       0.906 0.396   6.752   0.954    0.000  0.494 -1.596 -0.411         2.780         0.011     0.359           -0.060          0.075  0.089 0.112   
J001145-005431 SPOG    2.938   -0.909 10.222  0.048 J160210+155639 J123704+260525 HST    F160W 23.397       0.153 0.128   2.719   2.044    0.424  0.595 -2.278 0.561          3.784         0.023     0.142           -0.055          0.071  0.034 0.021   
J001145-005431 SPOG    2.938   -0.909 10.222  0.048 J160210+155639 J123704+260525 HST    F438W 23.557       0.070 0.040   3.067   0.944    1.000  0.542 -1.461 -0.266         2.816         0.084     0.311           0.006           0.197  0.157 0.125   
J001145-005431 SPOG    2.938   -0.909 10.222  0.048 J160210+155639 J123704+260525 HST    F814W 22.405       0.074 0.040   2.883   1.596    0.321  0.584 -1.973 0.299          3.347         0.054     0.319           -0.023          0.119  0.109 0.100   
J001145-005431 SPOG    2.938   -0.909 10.222  0.048 J160210+155639 J123704+260525 SDSS   i     23.630       0.906 0.396   3.045   1.173    0.121  0.554 -1.903 0.098          3.124         -0.067    0.154           -0.043          0.068  0.065 0.058   
J002232+002127 SFG     5.633   0.358  10.150  0.047                               HST    F814W 22.386       0.074 0.050   2.914   1.186    0.142  0.486 -1.903 -0.236         3.088         0.051     0.130           -0.111          0.086  0.087 0.088   
J002232+002127 SFG     5.633   0.358  10.150  0.047                               SDSS   i     23.841       0.818 0.396   3.060   0.853    0.022  0.460 -1.845 -0.406         2.906         0.056     0.213           -0.128          0.116  0.100 0.088   
J011957+133431 SPOG    19.986  13.575 10.910  0.191 J172338+591647 J234120+000043 HST    F160W 23.334       0.153 0.128   3.546   2.333    0.986  0.600 -2.053 0.433          4.413         0.219     0.639           -0.018          0.091  0.109 0.115   
J011957+133431 SPOG    19.986  13.575 10.910  0.191 J172338+591647 J234120+000043 HST    F438W 23.334       0.070 0.040   2.728   2.774    0.927  0.588 -1.951 0.301          3.758         0.208     0.826           -0.016          0.262  0.244 0.218   
J011957+133431 SPOG    19.986  13.575 10.910  0.191 J172338+591647 J234120+000043 HST    F814W 22.217       0.074 0.040   3.722   2.404    0.947  0.623 -1.891 0.433          4.277         0.178     0.726           0.027           0.155  0.177 0.207   
J011957+133431 SPOG    19.986  13.575 10.910  0.191 J172338+591647 J234120+000043 SDSS   i     23.617       0.906 0.396   5.209   1.366    0.172  0.532 -1.704 -0.145         2.982         0.085     0.460           -0.037          0.052  0.072 0.092   
J080400+253051 SPOG    120.998 25.514 11.130  0.135 J142830+332954 J122705+333644 HST    F160W 23.416       0.153 0.128   1.876   3.836    0.951  0.595 -1.953 0.338          3.805         0.155     0.433           -0.010          0.050  0.072 0.101   
J080400+253051 SPOG    120.998 25.514 11.130  0.135 J142830+332954 J122705+333644 HST    F438W 23.378       0.070 0.040   3.058   1.195    0.315  0.537 -1.111 -0.533         2.814         0.097     0.448           0.050           0.308  0.219 0.130   
J080400+253051 SPOG    120.998 25.514 11.130  0.135 J142830+332954 J122705+333644 HST    F814W 22.262       0.074 0.040   2.628   2.310    0.773  0.600 -1.525 0.069          3.821         0.209     0.515           0.056           0.130  0.146 0.165   
J080400+253051 SPOG    120.998 25.514 11.130  0.135 J142830+332954 J122705+333644 SDSS   i     23.808       0.906 0.396   3.961   1.425    0.061  0.534 -1.732 -0.116         2.917         0.031     0.638           -0.039          0.050  0.055 0.065   
J080724+200608 SPOG    121.852 20.102 10.450  0.066 J232621-000237 J100130+021705 HST    F160W 23.381       0.153 0.128   2.044   1.723    0.598  0.617 -2.011 0.489          3.708         0.046     0.208           0.004           0.050  0.041 0.035   
J080724+200608 SPOG    121.852 20.102 10.450  0.066 J232621-000237 J100130+021705 HST    F438W 23.149       0.070 0.040   2.389   1.167    0.316  0.615 -1.250 -0.047         3.463         0.007     0.287           0.109           0.152  0.158 0.164   
J080724+200608 SPOG    121.852 20.102 10.450  0.066 J232621-000237 J100130+021705 HST    F814W 22.423       0.074 0.040   2.423   1.219    0.202  0.610 -1.440 0.057          3.600         0.069     0.208           0.077           0.124  0.118 0.113   
J080724+200608 SPOG    121.852 20.102 10.450  0.066 J232621-000237 J100130+021705 SDSS   i     24.007       1.492 0.396   3.073   1.125    0.002  0.504 -1.799 -0.220         2.923         0.022     0.186           -0.078          0.031  0.041 0.047   
J081603+193643 SPOG    124.013 19.612 10.580  0.113 J143403+333519 J095800+022811 HST    F160W 23.434       0.153 0.128   3.073   1.899    0.584  0.603 -2.399 0.685          4.070         0.067     0.181           -0.064          0.099  0.070 0.056   
J081603+193643 SPOG    124.013 19.612 10.580  0.113 J143403+333519 J095800+022811 HST    F438W 23.464       0.070 0.040   3.054   1.731    0.694  0.613 -1.931 0.415          3.888         0.047     0.510           0.012           0.203  0.203 0.203   
J081603+193643 SPOG    124.013 19.612 10.580  0.113 J143403+333519 J095800+022811 HST    F814W 22.407       0.074 0.040   3.138   2.033    0.751  0.615 -2.444 0.777          4.065         0.082     0.305           -0.058          0.115  0.135 0.159   
J081603+193643 SPOG    124.013 19.612 10.580  0.113 J143403+333519 J095800+022811 SDSS   i     24.019       1.048 0.396   3.884   1.839    0.285  0.549 -1.952 0.111          3.269         -0.008    0.212           -0.055          0.066  0.068 0.064   
J082517+210940 SFG     126.321 21.161 10.590  0.101                               HST    F814W 22.388       0.074 0.050   5.846   0.865    0.052  0.536 -1.813 -0.050         3.226         -0.018    0.208           -0.048          0.073  0.073 0.074   
J082517+210940 SFG     126.321 21.161 10.590  0.101                               SDSS   i     23.852       1.213 0.396   6.060   0.697    0.000  0.497 -1.735 -0.296         2.986         -0.005    0.178           -0.076          0.059  0.053 0.047   
J084545+200610 SPOG    131.439 20.103 10.610  0.123 J095902+021127 J095757+020656 HST    F160W 23.363       0.153 0.128   2.167   1.917    0.694  0.548 -2.068 0.187          3.516         0.088     0.251           -0.072          0.070  0.060 0.053   
J084545+200610 SPOG    131.439 20.103 10.610  0.123 J095902+021127 J095757+020656 HST    F438W 23.072       0.070 0.040   2.731   0.974    0.000  0.548 -1.562 -0.164         2.739         0.117     0.315           -0.001          0.303  0.219 0.143   
J084545+200610 SPOG    131.439 20.103 10.610  0.123 J095902+021127 J095757+020656 HST    F814W 22.180       0.074 0.040   2.501   1.492    0.332  0.549 -1.805 0.008          3.178         0.142     0.257           -0.034          0.156  0.132 0.105   
J084545+200610 SPOG    131.439 20.103 10.610  0.123 J095902+021127 J095757+020656 SDSS   i     23.967       1.539 0.396   3.487   1.748    0.389  0.528 -1.743 -0.140         2.701         -0.005    0.168           -0.047          0.022  0.014 0.004   
J085254+334754 QG      133.224 33.798 10.780  0.076                               HST    F814W 22.343       0.074 0.050   2.799   4.219    0.599  0.605 -2.622 0.850          4.570         -0.036    0.183           -0.093          0.040  0.033 0.022   
J085254+334754 QG      133.224 33.798 10.780  0.076                               SDSS   i     23.698       1.536 0.396   3.797   2.062    0.297  0.530 -1.974 0.031          3.308         -0.020    0.230           -0.077          0.024  0.022 0.022   
J085357+031034 SPOG    133.487 3.176  11.000  0.129 J100142+022520 J095859+021500 HST    F160W 23.427       0.153 0.128   2.851   1.444    0.607  0.589 -2.275 0.533          3.914         0.075     0.235           -0.060          0.060  0.069 0.076   
J085357+031034 SPOG    133.487 3.176  11.000  0.129 J100142+022520 J095859+021500 HST    F438W 23.413       0.070 0.040   3.761   1.112    1.000  0.548 -1.409 -0.270         3.023         0.059     0.591           0.020           0.246  0.216 0.192   
J085357+031034 SPOG    133.487 3.176  11.000  0.129 J100142+022520 J095859+021500 HST    F814W 22.364       0.074 0.040   3.448   1.378    0.480  0.592 -2.150 0.460          3.569         0.143     0.314           -0.040          0.138  0.143 0.149   
J085357+031034 SPOG    133.487 3.176  11.000  0.129 J100142+022520 J095859+021500 SDSS   i     23.838       1.476 0.396   4.553   1.155    0.053  0.514 -1.721 -0.225         2.756         -0.019    0.296           -0.058          0.041  0.053 0.063   
J085943+100644 SPOG    134.928 10.112 10.840  0.055 J142650+333507 J141910+525151 HST    F160W 23.448       0.153 0.128   2.277   3.535    0.987  0.621 -2.555 0.885          4.829         0.046     0.492           -0.067          0.037  0.035 0.032   
J085943+100644 SPOG    134.928 10.112 10.840  0.055 J142650+333507 J141910+525151 HST    F438W 23.625       0.070 0.040   3.521   1.645    0.270  0.538 -1.933 0.045          3.229         0.114     0.273           -0.063          0.140  0.118 0.096   
J085943+100644 SPOG    134.928 10.112 10.840  0.055 J142650+333507 J141910+525151 HST    F814W 22.511       0.074 0.040   2.548   2.251    0.528  0.586 -2.281 0.523          3.834         0.123     0.232           -0.064          0.118  0.097 0.072   
J085943+100644 SPOG    134.928 10.112 10.840  0.055 J142650+333507 J141910+525151 SDSS   i     24.005       1.365 0.396   3.804   1.577    0.214  0.534 -1.979 0.053          3.251         0.015     0.572           -0.074          0.090  0.058 0.034   
J091407+375310 SPOG    138.530 37.886 10.580  0.072 J141927+525517 J161017+531456 HST    F160W 23.450       0.153 0.128   3.473   1.272    0.478  0.516 -2.045 0.010          3.232         0.074     0.216           -0.101          0.081  0.078 0.074   
J091407+375310 SPOG    138.530 37.886 10.580  0.072 J141927+525517 J161017+531456 HST    F438W 23.522       0.070 0.040   3.844   0.598    0.000  0.523 -1.229 -0.521         2.488         0.186     0.456           0.020           0.260  0.244 0.231   
J091407+375310 SPOG    138.530 37.886 10.580  0.072 J141927+525517 J161017+531456 HST    F814W 22.530       0.074 0.040   3.886   1.025    0.325  0.509 -1.617 -0.321         2.779         0.185     0.369           -0.048          0.151  0.152 0.152   
J091407+375310 SPOG    138.530 37.886 10.580  0.072 J141927+525517 J161017+531456 SDSS   i     23.721       1.432 0.396   4.570   1.481    0.118  0.530 -1.686 -0.170         2.586         0.033     0.234           -0.037          0.078  0.093 0.101   
J091516+421153 QG      138.818 42.198 10.670  0.078                               HST    F814W 22.379       0.074 0.050   2.416   1.707    0.636  0.626 -2.105 0.600          3.124         0.055     0.144           0.001           0.072  0.089 0.102   
J091516+421153 QG      138.818 42.198 10.670  0.078                               SDSS   i     24.046       0.878 0.396   2.613   2.075    0.399  0.558 -1.965 0.163          3.155         0.037     0.141           -0.048          0.082  0.098 0.100   
J091850+420044 SPOG    139.708 42.012 10.400  0.041 J211823+001730 J130041+275342 HST    F160W 23.420       0.153 0.128   2.237   1.847    0.340  0.576 -2.508 0.628          4.396         0.086     0.183           -0.106          0.050  0.040 0.031   
J091850+420044 SPOG    139.708 42.012 10.400  0.041 J211823+001730 J130041+275342 HST    F438W 23.518       0.070 0.040   2.057   1.588    0.329  0.580 -2.449 0.607          3.975         0.136     0.261           -0.093          0.149  0.126 0.094   
J091850+420044 SPOG    139.708 42.012 10.400  0.041 J211823+001730 J130041+275342 HST    F814W 22.367       0.074 0.040   2.199   1.929    0.355  0.577 -2.522 0.642          4.230         0.061     0.237           -0.107          0.083  0.082 0.081   
J091850+420044 SPOG    139.708 42.012 10.400  0.041 J211823+001730 J130041+275342 SDSS   i     23.892       0.906 0.396   2.465   1.925    0.225  0.561 -2.186 0.331          3.656         0.055     0.248           -0.076          0.078  0.071 0.065   
J092518+062334 SPOG    141.326 6.393  10.800  0.075 J085254+334754 J095908+024213 HST    F160W 23.400       0.153 0.128   4.600   2.818    0.776  0.624 -2.332 0.745          4.283         0.064     0.657           -0.033          0.070  0.057 0.051   
J092518+062334 SPOG    141.326 6.393  10.800  0.075 J085254+334754 J095908+024213 HST    F438W 23.490       0.070 0.040   3.960   1.828    0.653  0.571 -1.569 -0.045         3.723         0.106     0.364           0.020           0.135  0.161 0.180   
J092518+062334 SPOG    141.326 6.393  10.800  0.075 J085254+334754 J095908+024213 HST    F814W 22.453       0.074 0.040   3.570   2.220    0.735  0.555 -1.897 0.102          3.372         0.076     0.247           -0.041          0.113  0.116 0.122   
J092518+062334 SPOG    141.326 6.393  10.800  0.075 J085254+334754 J095908+024213 SDSS   i     23.513       1.084 0.396   5.373   1.562    0.219  0.577 -2.013 0.292          3.591         0.040     0.547           -0.036          0.079  0.077 0.076   
J092820+074159 SPOG    142.081 7.700  10.200  0.105 J095944+024914 J100047+023305 HST    F160W 23.390       0.153 0.128   1.177   1.923    0.932  0.561 -1.577 -0.091         2.881         0.129     0.361           0.009           0.097  0.104 inf     
J092820+074159 SPOG    142.081 7.700  10.200  0.105 J095944+024914 J100047+023305 HST    F438W 23.580       0.070 0.040   3.196   20.000   0.689  0.790 -2.258 1.515          0.448         0.084     1.066           0.141           0.142  0.124 0.096   
J092820+074159 SPOG    142.081 7.700  10.200  0.105 J095944+024914 J100047+023305 HST    F814W 22.655       0.074 0.040   3.286   2.303    0.509  0.700 -2.758 1.414          1.026         0.109     0.913           -0.018          0.129  0.128 0.127   
J092820+074159 SPOG    142.081 7.700  10.200  0.105 J095944+024914 J100047+023305 SDSS   i     23.542       0.906 0.396   2.699   3.554    0.607  0.602 -1.979 0.391          3.575         0.088     0.314           -0.006          0.049  0.062 0.071   
J093820+181953 SPOG    144.583 18.331 10.820  0.089 J100008+014212 J100130+025141 HST    F160W 23.422       0.153 0.128   1.546   3.030    0.810  0.586 -1.200 -0.229         2.576         0.212     0.268           0.086           0.422  0.370 0.290   
J093820+181953 SPOG    144.583 18.331 10.820  0.089 J100008+014212 J100130+025141 HST    F438W 23.207       0.070 0.040   2.282   0.536    1.000  0.585 -1.358 -0.123         2.536         0.227     0.308           0.063           0.632  0.421 0.253   
J093820+181953 SPOG    144.583 18.331 10.820  0.089 J100008+014212 J100130+025141 HST    F814W 22.206       0.074 0.040   1.842   0.773    0.004  0.577 -1.355 -0.162         2.623         0.332     0.233           0.056           0.692  0.440 0.207   
J093820+181953 SPOG    144.583 18.331 10.820  0.089 J100008+014212 J100130+025141 SDSS   i     23.918       1.293 0.396   2.644   1.463    0.211  0.519 -1.618 -0.271         2.641         0.098     0.169           -0.038          0.108  0.099 0.088   
J094109+344202 SFG     145.289 34.701 11.180  0.165                               HST    F814W 22.426       0.074 0.040   5.654   6.250    0.998  0.458 -1.164 -0.887         3.599         -0.103    0.531           -0.036          0.096  0.099 0.161   
J094109+344202 SFG     145.289 34.701 11.180  0.165                               SDSS   i     24.045       1.612 0.396   12.879  1.065    0.082  0.500 -2.063 -0.054         3.192         -0.137    0.372           -0.118          0.048  0.046 0.046   
J095750-001239 SPOG    149.456 -0.211 10.170  0.033 J125950+275529 J143451+033843 HST    F160W 23.425       0.153 0.128   1.381   2.072    0.723  0.566 -2.240 0.394          3.792         0.050     0.195           -0.078          0.096  0.095 0.092   
J095750-001239 SPOG    149.456 -0.211 10.170  0.033 J125950+275529 J143451+033843 HST    F438W 23.286       0.070 0.040   1.294   2.458    0.632  0.546 -2.126 0.217          3.551         0.199     0.260           -0.082          0.222  0.225 0.228   
J095750-001239 SPOG    149.456 -0.211 10.170  0.033 J125950+275529 J143451+033843 HST    F814W 22.398       0.074 0.040   1.373   2.272    0.747  0.573 -2.206 0.407          3.765         0.083     0.198           -0.066          0.155  0.147 0.136   
J095750-001239 SPOG    149.456 -0.211 10.170  0.033 J125950+275529 J143451+033843 SDSS   i     23.840       1.159 0.396   1.530   1.928    0.367  0.560 -1.953 0.167          3.251         0.045     0.210           -0.044          0.112  0.115 0.113   
J095752+022908 QG      149.466 2.485  10.390  0.092                               HST    F814W 22.481       0.074 0.050   2.222   1.656    0.396  0.566 -2.122 0.312          3.416         -0.048    0.220           -0.062          0.008  0.014 0.019   
J095752+022908 QG      149.466 2.485  10.390  0.092                               SDSS   i     23.648       1.266 0.396   2.734   1.585    0.234  0.562 -1.802 0.069          2.919         -0.005    0.185           -0.021          0.013  0.026 0.037   
J095757+020656 SFG     149.488 2.116  10.610  0.125                               HST    F814W 22.366       0.074 0.050   4.950   1.037    0.167  0.517 -1.677 -0.236         2.963         0.003     0.482           -0.048          0.073  0.095 0.118   
J095757+020656 SFG     149.488 2.116  10.610  0.125                               SDSS   i     23.558       1.200 0.396   5.451   0.899    0.023  0.512 -1.643 -0.285         2.731         0.031     0.353           -0.048          0.128  0.108 0.094   
J095800+022811 SFG     149.498 2.470  10.600  0.119                               HST    F814W 22.419       0.074 0.050   2.448   1.897    0.646  0.621 -2.252 0.677          3.752         -0.033    0.185           -0.025          0.039  0.048 0.057   
J095800+022811 SFG     149.498 2.470  10.600  0.119                               SDSS   i     23.619       1.266 0.396   3.282   1.860    0.364  0.555 -1.865 0.078          3.044         -0.042    0.189           -0.037          0.034  0.063 0.081   
J095853+022603 QG      149.720 2.434  10.870  0.125                               HST    F814W 22.376       0.074 0.050   3.867   2.061    0.306  0.569 -2.348 0.486          3.942         0.035     0.252           -0.090          0.090  0.066 0.038   
J095853+022603 QG      149.720 2.434  10.870  0.125                               SDSS   i     23.812       1.530 0.396   5.135   1.857    0.446  0.549 -1.850 0.039          3.133         0.012     0.355           -0.041          0.016  0.051 0.078   
J095859+021500 SFG     149.744 2.250  10.960  0.133                               HST    F814W 22.376       0.074 0.050   2.250   5.087    0.965  0.602 -2.653 0.858          4.716         -0.017    0.238           -0.100          0.035  0.036 0.037   
J095859+021500 SFG     149.744 2.250  10.960  0.133                               SDSS   i     23.568       1.162 0.396   4.077   2.832    1.000  0.561 -1.860 0.104          3.385         -0.041    0.346           -0.030          0.078  0.059 0.033   
J095902+021127 QG      149.758 2.191  10.670  0.124                               HST    F814W 22.392       0.074 0.050   2.766   3.445    1.000  0.593 -2.468 0.686          4.142         -0.061    0.235           -0.083          0.015  0.021 0.031   
J095902+021127 QG      149.758 2.191  10.670  0.124                               SDSS   i     23.737       1.162 0.396   4.228   2.008    0.944  0.609 -2.045 0.470          3.467         -0.014    0.319           -0.009          0.063  0.068 0.077   
J095908+024213 SFG     149.782 2.704  10.800  0.079                               HST    F814W 22.376       0.074 0.050   9.728   1.780    0.109  0.522 -1.811 -0.121         3.057         -0.160    0.282           -0.062          0.047  0.054 0.060   
J095908+024213 SFG     149.782 2.704  10.800  0.079                               SDSS   i     23.751       1.523 0.396   10.904  0.614    0.036  0.485 -1.934 -0.220         2.804         -0.095    0.247           -0.116          0.155  0.075 0.036   
J095926+020856 SFG     149.860 2.149  10.870  0.165                               HST    F814W 22.362       0.074 0.050   3.807   2.905    0.741  0.610 -2.410 0.728          4.120         -0.074    0.244           -0.058          0.029  0.038 0.050   
J095926+020856 SFG     149.860 2.149  10.870  0.165                               SDSS   i     23.720       1.141 0.396   5.403   2.131    0.377  0.594 -2.015 0.376          3.395         -0.150    0.295           -0.019          0.023  0.039 0.058   
J095944+024914 QG      149.934 2.821  10.350  0.080                               HST    F814W 22.429       0.074 0.050   1.982   4.903    0.516  0.629 -2.658 0.996          4.762         -0.005    0.182           -0.074          0.041  0.031 0.014   
J095944+024914 QG      149.934 2.821  10.350  0.080                               SDSS   i     23.753       1.385 0.396   3.107   2.789    0.490  0.546 -1.872 0.040          3.138         -0.007    0.216           -0.047          0.018  0.016 0.016   
J095947+024913 QG      149.945 2.820  10.660  0.104                               HST    F814W 22.402       0.074 0.050   3.330   1.458    0.306  0.559 -2.396 0.466          3.983         0.056     0.144           -0.107          0.118  0.086 0.053   
J095947+024913 QG      149.945 2.820  10.660  0.104                               SDSS   i     23.824       1.385 0.396   3.731   1.347    0.182  0.500 -1.861 -0.193         2.958         -0.013    0.203           -0.090          0.042  0.030 0.023   
J100008+014212 QG      150.033 1.703  10.820  0.092                               HST    F814W 22.377       0.074 0.050   2.652   2.153    0.584  0.606 -2.240 0.594          3.765         0.028     0.198           -0.038          0.084  0.063 0.042   
J100008+014212 QG      150.033 1.703  10.820  0.092                               SDSS   i     23.576       1.100 0.396   3.644   2.008    0.378  0.554 -1.906 0.103          3.309         -0.029    0.242           -0.043          0.034  0.028 0.022   
J100047+023305 SFG     150.194 2.551  10.190  0.107                               HST    F814W 22.385       0.074 0.050   7.133   1.105    0.100  0.499 -1.739 -0.286         3.246         -0.140    0.311           -0.075          0.043  0.056 0.065   
J100047+023305 SFG     150.194 2.551  10.190  0.107                               SDSS   i     23.636       1.215 0.396   8.059   0.771    0.007  0.488 -1.703 -0.365         3.089         -0.127    0.256           -0.081          0.062  0.064 0.072   
J100130+021705 SFG     150.375 2.285  10.460  0.076                               HST    F814W 22.381       0.074 0.050   4.328   1.451    0.109  0.512 -1.256 -0.556         3.466         -0.027    0.288           0.005           0.067  0.075 0.084   
J100130+021705 SFG     150.375 2.285  10.460  0.076                               SDSS   i     23.813       1.308 0.396   4.866   1.088    0.090  0.533 -1.943 0.024          3.028         0.037     0.416           -0.070          0.096  0.106 0.113   
J100130+025141 SFG     150.376 2.861  10.790  0.092                               HST    F814W 22.388       0.074 0.050   7.014   0.759    0.102  0.463 -1.618 -0.547         2.641         -0.014    0.261           -0.094          0.090  0.084 0.079   
J100130+025141 SFG     150.376 2.861  10.790  0.092                               SDSS   i     24.109       1.496 0.396   7.627   0.586    0.000  0.430 -1.739 -0.624         2.527         0.035     0.235           -0.143          0.111  0.095 0.087   
J100142+022520 QG      150.424 2.422  10.970  0.123                               HST    F814W 22.404       0.074 0.050   2.191   2.655    0.943  0.604 -2.284 0.613          4.020         -0.043    0.202           -0.047          0.007  0.012 0.017   
J100142+022520 QG      150.424 2.422  10.970  0.123                               SDSS   i     23.884       1.313 0.396   3.901   2.119    0.392  0.605 -1.999 0.422          3.409         0.020     0.253           -0.006          0.038  0.039 0.040   
J100154+022233 QG      150.474 2.376  11.200  0.175                               HST    F814W 22.985       0.074 0.050   3.573   3.244    0.865  0.614 -2.400 0.744          4.273         -0.022    0.189           -0.052          0.021  0.025 0.029   
J100154+022233 QG      150.474 2.376  11.200  0.175                               SDSS   i     23.787       1.313 0.396   5.778   2.483    0.486  0.572 -1.933 0.209          3.328         -0.030    0.273           -0.030          0.025  0.023 0.022   
J100218+015124 SFG     150.574 1.857  10.240  0.063                               HST    F814W 22.372       0.074 0.050   5.198   1.073    0.054  0.519 -1.120 -0.615         2.833         -0.030    1.998           0.031           0.056  0.064 0.071   
J100218+015124 SFG     150.574 1.857  10.240  0.063                               SDSS   i     23.681       1.195 0.396   5.938   0.787    0.000  0.504 -1.618 -0.344         2.776         -0.007    0.314           -0.053          0.072  0.068 0.067   
J100829+191620 SPOG    152.120 19.272 11.180  0.182 J100154+022233 J094109+344202 HST    F160W 23.319       0.153 0.128   5.160   1.890    0.518  0.548 -1.936 0.094          3.640         0.250     0.580           -0.053          0.082  0.089 0.092   
J100829+191620 SPOG    152.120 19.272 11.180  0.182 J100154+022233 J094109+344202 HST    F438W 23.237       0.070 0.040   6.859   0.733    0.996  0.502 -1.083 -0.725         2.194         -0.065    0.531           0.019           0.303  0.252 0.214   
J100829+191620 SPOG    152.120 19.272 11.180  0.182 J100154+022233 J094109+344202 HST    F814W 22.332       0.074 0.040   5.990   1.435    0.295  0.570 -1.693 0.034          3.213         0.165     0.576           0.002           0.170  0.169 0.168   
J100829+191620 SPOG    152.120 19.272 11.180  0.182 J100154+022233 J094109+344202 SDSS   i     23.873       1.615 0.396   7.276   1.282    0.186  0.504 -1.589 -0.366         2.708         0.059     0.291           -0.049          0.076  0.073 0.071   
J100848+512353 SPOG    152.199 51.398 10.720  0.156 J142912+335713 J234116+000021 HST    F160W 23.432       0.153 0.128   5.005   1.244    0.549  0.641 -2.651 1.050          5.441         0.135     0.311           -0.061          0.068  0.048 0.038   
J100848+512353 SPOG    152.199 51.398 10.720  0.156 J142912+335713 J234116+000021 HST    F438W 23.283       0.070 0.040   5.100   0.626    0.000  0.558 -1.032 -0.484         1.840         0.203     0.351           0.082           0.380  0.276 0.150   
J100848+512353 SPOG    152.199 51.398 10.720  0.156 J142912+335713 J234116+000021 HST    F814W 22.502       0.074 0.040   7.499   2.255    0.614  0.554 -1.608 -0.101         3.875         0.203     0.474           -0.002          0.167  0.145 0.085   
J100848+512353 SPOG    152.199 51.398 10.720  0.156 J142912+335713 J234116+000021 SDSS   i     23.809       1.309 0.396   7.794   1.113    0.112  0.541 -1.953 0.073          3.135         0.018     0.348           -0.063          0.093  0.090 0.091   
J102000+081334 QG      155.001 8.226  10.490  0.049                               HST    F814W 22.389       0.074 0.050   3.266   2.054    0.606  0.607 -2.072 0.483          3.992         0.097     0.244           -0.014          0.108  0.152 0.197   
J102000+081334 QG      155.001 8.226  10.490  0.049                               SDSS   i     23.749       1.302 0.396   3.474   1.601    0.200  0.555 -1.939 0.130          3.458         0.034     0.215           -0.047          0.054  0.064 0.068   
J102653+434008 SPOG    156.722 43.669 10.600  0.105 J095947+024913 J082517+210940 HST    F160W 23.429       0.153 0.128   2.152   4.110    0.899  0.652 -2.328 0.880          4.428         0.138     0.452           -0.005          0.032  0.059 0.081   
J102653+434008 SPOG    156.722 43.669 10.600  0.105 J095947+024913 J082517+210940 HST    F438W 23.551       0.070 0.040   2.383   1.862    0.621  0.572 -1.858 0.157          3.266         0.219     0.379           -0.019          0.194  0.173 0.147   
J102653+434008 SPOG    156.722 43.669 10.600  0.105 J095947+024913 J082517+210940 HST    F814W 22.354       0.074 0.040   2.038   2.878    0.858  0.616 -2.165 0.589          3.807         0.099     0.380           -0.018          0.093  0.108 0.126   
J102653+434008 SPOG    156.722 43.669 10.600  0.105 J095947+024913 J082517+210940 SDSS   i     23.681       1.502 0.396   3.692   2.073    0.411  0.584 -1.878 0.230          3.210         -0.039    0.284           -0.010          0.019  0.049 0.078   
J102826+573609 SPOG    157.108 57.602 10.660  0.073 J091516+421153 J171813+593158 HST    F160W 23.434       0.153 0.128   3.025   1.183    0.376  0.592 -2.196 0.494          3.895         0.140     0.221           -0.046          0.108  0.085 0.070   
J102826+573609 SPOG    157.108 57.602 10.660  0.073 J091516+421153 J171813+593158 HST    F438W 23.409       0.070 0.040   4.147   0.613    0.373  0.552 -1.028 -0.514         2.344         0.207     0.433           0.077           0.355  0.256 0.200   
J102826+573609 SPOG    157.108 57.602 10.660  0.073 J091516+421153 J171813+593158 HST    F814W 22.547       0.074 0.040   3.966   1.399    0.358  0.577 -1.929 0.233          3.723         0.257     0.274           -0.024          0.217  0.201 0.186   
J102826+573609 SPOG    157.108 57.602 10.660  0.073 J091516+421153 J171813+593158 SDSS   i     24.051       1.289 0.396   4.702   0.953    0.102  0.548 -1.964 0.112          3.327         0.048     0.265           -0.058          0.101  0.103 0.106   
J103135+054057 SPOG    157.895 5.683  10.880  0.163 J153711+412555 J095926+020856 HST    F160W 23.434       0.153 0.128   4.711   3.211    0.665  0.605 -1.960 0.392          4.472         0.194     0.357           -0.001          0.063  0.081 0.093   
J103135+054057 SPOG    157.895 5.683  10.880  0.163 J153711+412555 J095926+020856 HST    F438W 23.344       0.070 0.040   5.203   2.825    0.513  0.574 -1.930 0.217          4.304         0.020     0.739           -0.027          0.228  0.219 0.212   
J103135+054057 SPOG    157.895 5.683  10.880  0.163 J153711+412555 J095926+020856 HST    F814W 22.525       0.074 0.040   5.261   3.172    0.672  0.620 -1.848 0.391          4.435         0.137     0.863           0.030           0.138  0.149 0.161   
J103135+054057 SPOG    157.895 5.683  10.880  0.163 J153711+412555 J095926+020856 SDSS   i     24.000       0.906 0.396   7.164   1.374    0.171  0.573 -1.998 0.263          3.369         0.017     0.274           -0.037          0.095  0.107 0.120   
J104506+213136 QG      161.277 21.527 10.100  0.045                               HST    F814W 22.408       0.074 0.050   2.165   0.648    0.211  0.571 -2.085 0.310          3.418         0.054     0.168           -0.052          0.145  0.102 0.069   
J104506+213136 QG      161.277 21.527 10.100  0.045                               SDSS   i     23.955       1.362 0.396   2.376   1.454    0.175  0.525 -1.851 -0.080         2.955         -0.002    0.206           -0.065          0.025  0.024 0.021   
J105751+055447 SPOG    164.463 5.913  10.200  0.054 J105922+243023 J100218+015124 HST    F160W 23.422       0.153 0.128   3.166   0.598    0.297  0.529 -2.577 0.444          4.223         0.076     0.245           -0.162          0.107  0.081 0.068   
J105751+055447 SPOG    164.463 5.913  10.200  0.054 J105922+243023 J100218+015124 HST    F438W 23.423       0.070 0.040   2.767   0.500    0.022  0.516 -0.765 -0.877         2.400         0.189     0.185           0.077           0.318  0.317 0.318   
J105751+055447 SPOG    164.463 5.913  10.200  0.054 J105922+243023 J100218+015124 HST    F814W 22.542       0.074 0.040   3.756   0.509    0.128  0.486 -1.403 -0.580         3.345         0.133     0.199           -0.041          0.209  0.198 0.188   
J105751+055447 SPOG    164.463 5.913  10.200  0.054 J105922+243023 J100218+015124 SDSS   i     23.816       1.762 0.396   4.101   0.435    0.000  0.442 -1.785 -0.536         2.803         -0.054    0.209           -0.138          0.119  0.110 0.105   
J105922+243023 QG      164.840 24.506 10.110  0.044                               HST    F814W 22.437       0.074 0.050   0.938   3.403    0.718  0.600 -2.441 0.704          4.235         -0.007    0.105           -0.072          0.031  0.030 0.028   
J105922+243023 QG      164.840 24.506 10.110  0.044                               SDSS   i     24.000       1.067 0.396   1.365   2.283    0.455  0.560 -1.978 0.185          3.296         0.023     0.177           -0.047          0.018  0.026 0.032   
J112228+341431 SFG     170.618 34.242 10.820  0.086                               HST    F814W 22.387       0.074 0.050   4.309   2.533    0.235  0.541 -2.291 0.307          3.668         -0.036    0.307           -0.109          0.081  0.078 0.074   
J112228+341431 SFG     170.618 34.242 10.820  0.086                               SDSS   i     23.806       1.106 0.396   5.716   1.388    0.143  0.563 -1.756 0.042          3.463         0.024     0.465           -0.014          0.088  0.120 0.149   
J112619+191329 SPOG    171.581 19.225 10.400  0.103 J095752+022908 J135606+051031 HST    F160W 23.368       0.153 0.128   5.308   3.458    0.708  0.662 -1.107 0.086          3.793         0.575     0.607           0.175           0.147  0.219 0.240   
J112619+191329 SPOG    171.581 19.225 10.400  0.103 J095752+022908 J135606+051031 HST    F438W 23.515       0.070 0.040   4.843   0.297    0.000  0.516 -0.999 -0.712         1.759         0.402     0.493           0.045           0.467  0.439 0.417   
J112619+191329 SPOG    171.581 19.225 10.400  0.103 J095752+022908 J135606+051031 HST    F814W 22.172       0.074 0.040   5.530   1.630    0.557  0.618 -1.519 0.149          3.556         0.221     0.759           0.073           0.230  0.267 0.300   
J112619+191329 SPOG    171.581 19.225 10.400  0.103 J095752+022908 J135606+051031 SDSS   i     23.836       0.861 0.396   5.821   1.125    0.139  0.603 -1.326 -0.058         2.930         0.473     0.562           0.085           0.322  0.342 0.310   
J122705+333644 SFG     186.772 33.612 11.120  0.138                               HST    F814W 22.373       0.074 0.050   6.834   1.536    0.152  0.514 -2.003 -0.029         3.054         -0.028    0.256           -0.097          0.051  0.044 0.037   
J122705+333644 SFG     186.772 33.612 11.120  0.138                               SDSS   i     23.964       1.411 0.396   7.948   1.180    0.075  0.513 -1.866 -0.129         2.895         0.011     0.282           -0.079          0.032  0.037 0.043   
J123704+260525 SFG     189.267 26.090 10.250  0.061                               HST    F814W 22.406       0.074 0.040   3.643   0.961    0.123  0.489 -1.458 -0.529         2.685         -0.093    0.178           -0.046          0.116  0.106 0.099   
J123704+260525 SFG     189.267 26.090 10.250  0.061                               SDSS   i     23.887       1.223 0.396   4.340   0.712    0.000  0.458 -1.652 -0.550         2.611         0.047     0.316           -0.104          0.206  0.169 0.122   
J124810-014449 QG      192.043 -1.747 10.920  0.087                               HST    F814W 22.382       0.074 0.050   2.482   2.406    0.695  0.586 -2.332 0.558          3.845         -0.016    0.203           -0.071          0.022  0.021 0.020   
J124810-014449 QG      192.043 -1.747 10.920  0.087                               SDSS   i     23.694       1.052 0.396   3.339   2.479    0.474  0.583 -2.061 0.354          3.441         0.000     0.292           -0.036          0.052  0.034 0.016   
J124822+551452 SPOG    192.092 55.248 10.960  0.083 J124810-014449 J112228+341431 HST    F160W 23.468       0.153 0.128   3.826   1.264    0.489  0.577 -2.382 0.546          3.874         0.062     0.220           -0.087          0.074  0.062 0.055   
J124822+551452 SPOG    192.092 55.248 10.960  0.083 J124810-014449 J112228+341431 HST    F438W 23.500       0.070 0.040   4.688   0.791    0.997  0.541 -1.107 -0.516         2.707         0.047     0.400           0.055           0.230  0.250 0.270   
J124822+551452 SPOG    192.092 55.248 10.960  0.083 J124810-014449 J112228+341431 HST    F814W 22.386       0.074 0.040   4.371   1.098    0.180  0.564 -1.777 0.062          3.189         0.028     0.210           -0.016          0.135  0.120 0.106   
J124822+551452 SPOG    192.092 55.248 10.960  0.083 J124810-014449 J112228+341431 SDSS   i     23.818       1.149 0.396   5.035   1.011    0.021  0.529 -1.776 -0.112         2.896         -0.034    0.180           -0.050          0.052  0.050 0.045   
J125950+275529 QG      194.959 27.925 10.140  0.033                               HST    F814W 22.356       0.074 0.050   1.586   2.001    0.713  0.595 -2.114 0.452          3.643         -0.056    2.126           -0.031          0.034  0.037 0.040   
J125950+275529 QG      194.959 27.925 10.140  0.033                               SDSS   i     23.720       0.996 0.396   2.335   1.911    0.330  0.620 -1.061 -0.156         3.716         0.089     0.364           0.139           0.114  0.133 0.154   
J130041+275342 SFG     195.171 27.895 10.300  0.061                               HST    F814W 22.363       0.074 0.050   4.489   0.997    0.133  0.482 -1.448 -0.573         2.744         -0.028    0.262           -0.052          0.115  0.122 0.128   
J130041+275342 SFG     195.171 27.895 10.300  0.061                               SDSS   i     23.815       1.014 0.396   4.687   0.632    0.017  0.446 -1.553 -0.675         2.597         0.017     0.274           -0.101          0.214  0.188 0.159   
J133953+442237 SPOG    204.972 44.377 10.530  0.063 J102000+081334 J172103+593313 HST    F160W 23.413       0.153 0.128   2.442   2.402    0.553  0.555 -2.226 0.328          3.736         0.112     0.477           -0.087          0.071  0.072 0.073   
J133953+442237 SPOG    204.972 44.377 10.530  0.063 J102000+081334 J172103+593313 HST    F438W 23.606       0.070 0.040   2.663   1.356    0.274  0.534 -1.604 -0.208         2.882         0.196     0.291           -0.022          0.211  0.183 0.154   
J133953+442237 SPOG    204.972 44.377 10.530  0.063 J102000+081334 J172103+593313 HST    F814W 22.320       0.074 0.040   2.438   1.734    0.409  0.525 -1.936 -0.020         3.207         0.141     0.278           -0.077          0.129  0.117 0.105   
J133953+442237 SPOG    204.972 44.377 10.530  0.063 J102000+081334 J172103+593313 SDSS   i     23.958       1.578 0.396   3.328   1.432    0.157  0.516 -1.813 -0.151         2.832         0.040     0.472           -0.068          0.031  0.050 0.067   
J135606+051031 SFG     209.026 5.175  10.400  0.100                               HST    F814W 22.324       0.074 0.050   3.837   0.770    0.166  0.473 -1.777 -0.387         2.745         -0.026    0.210           -0.106          0.056  0.065 0.074   
J135606+051031 SFG     209.026 5.175  10.400  0.100                               SDSS   i     23.872       1.130 0.396   4.084   0.790    0.003  0.463 -1.734 -0.466         2.564         0.043     0.129           -0.110          0.096  0.076 0.058   
J141910+525151 SFG     214.793 52.864 10.810  0.082                               HST    F814W 22.387       0.074 0.050   4.038   2.461    0.316  0.515 -2.307 0.189          3.616         -0.015    0.119           -0.138          0.076  0.058 0.035   
J141910+525151 SFG     214.793 52.864 10.810  0.082                               SDSS   i     23.786       1.313 0.396   5.077   1.211    0.114  0.492 -1.905 -0.204         2.993         -0.009    0.293           -0.105          0.071  0.082 0.089   
J141927+525517 QG      214.861 52.921 10.480  0.082                               HST    F814W 22.394       0.074 0.050   1.491   2.436    0.725  0.567 -2.349 0.472          4.605         -0.009    0.217           -0.093          0.025  0.041 0.068   
J141927+525517 QG      214.861 52.921 10.480  0.082                               SDSS   i     23.952       1.355 0.396   2.560   2.211    0.432  0.569 -1.870 0.154          3.125         -0.003    0.167           -0.023          0.010  0.026 0.041   
J142650+333507 QG      216.709 33.585 10.890  0.059                               HST    F814W 22.422       0.074 0.050   2.095   3.635    1.000  0.610 -2.451 0.758          4.271         -0.021    0.129           -0.064          0.010  0.019 0.032   
J142650+333507 QG      216.709 33.585 10.890  0.059                               SDSS   i     23.816       1.316 0.396   3.688   2.413    0.392  0.625 -2.255 0.699          4.178         0.030     0.306           -0.021          0.052  0.069 0.083   
J142830+332954 QG      217.123 33.498 11.080  0.129                               HST    F814W 22.406       0.074 0.050   3.409   2.638    0.708  0.595 -2.008 0.376          3.812         -0.045    0.258           -0.017          0.011  0.026 0.043   
J142830+332954 QG      217.123 33.498 11.080  0.129                               SDSS   i     23.851       1.291 0.396   4.728   2.063    0.331  0.547 -1.893 0.060          3.272         -0.022    0.210           -0.049          0.032  0.032 0.034   
J142912+335713 QG      217.301 33.954 10.700  0.126                               HST    F814W 22.460       0.074 0.100   2.607   4.277    0.935  0.573 -2.405 0.545          4.430         0.054     0.259           -0.094          0.041  0.101 0.194   
J142912+335713 QG      217.301 33.954 10.700  0.126                               SDSS   i     23.759       1.458 0.396   3.388   1.904    0.420  0.525 -1.825 -0.095         2.962         -0.084    0.223           -0.061          0.046  0.035 0.027   
J143403+333519 QG      218.512 33.589 10.660  0.121                               HST    F814W 22.417       0.074 0.050   2.094   2.286    0.359  0.540 -2.263 0.281          3.656         -0.024    0.178           -0.107          0.016  0.016 0.016   
J143403+333519 QG      218.512 33.589 10.660  0.121                               SDSS   i     24.049       1.531 0.396   3.114   1.819    0.377  0.497 -1.747 -0.289         2.680         0.020     0.164           -0.078          0.017  0.016 0.013   
J143451+033843 SFG     218.711 3.645  10.210  0.028                               HST    F814W 22.325       0.074 0.050   3.619   1.059    0.053  0.501 -1.626 -0.352         2.663         -0.019    0.431           -0.057          0.145  0.115 0.082   
J143451+033843 SFG     218.711 3.645  10.210  0.028                               SDSS   i     24.024       1.336 0.396   3.792   0.526    0.045  0.434 -1.654 -0.665         2.463         0.105     0.385           -0.127          0.204  0.131 0.067   
J150619+080642 SPOG    226.580 8.112  10.170  0.040 J160210+155928 J002232+002127 HST    F160W 23.454       0.153 0.128   2.990   1.751    0.429  0.572 -2.894 0.875          5.162         0.063     0.216           -0.163          0.064  0.045 0.033   
J150619+080642 SPOG    226.580 8.112  10.170  0.040 J160210+155928 J002232+002127 HST    F438W 23.558       0.070 0.040   0.380   2.349    1.000  0.626 -1.730 0.339          2.613         0.243     0.468           0.053           0.201  0.206 inf     
J150619+080642 SPOG    226.580 8.112  10.170  0.040 J160210+155928 J002232+002127 HST    F814W 22.326       0.074 0.040   2.969   1.692    0.321  0.585 -3.139 1.109          5.683         0.025     0.185           -0.185          0.142  0.123 0.097   
J150619+080642 SPOG    226.580 8.112  10.170  0.040 J160210+155928 J002232+002127 SDSS   i     23.805       0.906 0.396   3.248   3.044    0.238  0.550 -2.519 0.508          4.463         0.041     0.206           -0.133          0.125  0.109 0.101   
J153711+412555 QG      234.297 41.432 10.980  0.142                               HST    F814W 22.355       0.074 0.050   3.868   3.522    0.973  0.595 -1.521 0.038          4.175         0.051     0.474           0.051           0.084  0.087 0.085   
J153711+412555 QG      234.297 41.432 10.980  0.142                               SDSS   i     23.872       1.454 0.396   5.118   1.770    0.293  0.521 -1.682 -0.213         3.083         0.110     0.539           -0.045          0.109  0.088 0.076   
J160210+155639 QG      240.543 15.944 10.230  0.037                               HST    F814W 22.397       0.074 0.050   1.199   3.312    0.663  0.586 -2.405 0.605          4.084         -0.011    0.159           -0.081          0.020  0.019 0.018   
J160210+155639 QG      240.543 15.944 10.230  0.037                               SDSS   i     24.057       1.301 0.396   1.524   2.063    0.355  0.548 -1.813 0.008          3.197         0.028     0.182           -0.037          0.025  0.022 0.018   
J160210+155928 QG      240.540 15.991 10.120  0.038                               HST    F814W 22.429       0.074 0.050   1.592   2.638    1.000  0.555 -2.202 0.313          3.678         -0.047    0.179           -0.084          0.017  0.033 0.054   
J160210+155928 QG      240.540 15.991 10.120  0.038                               SDSS   i     24.014       1.301 0.396   2.281   1.647    0.217  0.561 -1.974 0.185          3.293         -0.010    0.176           -0.046          0.037  0.051 0.063   
J161017+531456 SFG     242.571 53.249 10.620  0.062                               HST    F814W 22.379       0.074 0.050   3.244   1.180    0.518  0.422 -0.818 -1.306         2.554         -0.230    0.866           -0.023          0.042  0.083 0.122   
J161017+531456 SFG     242.571 53.249 10.620  0.062                               SDSS   i     23.947       1.494 0.396   8.319   0.569    0.000  0.424 -1.171 -1.051         2.550         -0.172    0.587           -0.070          0.046  0.062 0.078   
J162904+470853 SFG     247.268 47.148 10.750  0.129                               HST    F814W 22.413       0.074 0.050   2.834   1.951    0.598  0.571 -2.063 0.294          3.658         0.177     0.416           -0.049          0.121  0.115 0.107   
J162904+470853 SFG     247.268 47.148 10.750  0.129                               SDSS   i     24.022       1.410 0.396   3.578   1.605    0.293  0.525 -1.763 -0.137         2.832         0.071     0.340           -0.052          0.030  0.055 0.075   
J164504+304802 SPOG    251.266 30.801 10.110  0.059 J104506+213136 J171532+572251 HST    F160W 23.396       0.153 0.128   1.137   4.675    0.912  0.609 -2.232 0.602          4.101         0.070     0.327           -0.034          0.026  0.052 0.081   
J164504+304802 SPOG    251.266 30.801 10.110  0.059 J104506+213136 J171532+572251 HST    F438W 23.371       0.070 0.040   1.336   2.305    0.827  0.608 -1.932 0.387          3.704         0.016     0.303           0.006           0.113  0.111 0.109   
J164504+304802 SPOG    251.266 30.801 10.110  0.059 J104506+213136 J171532+572251 HST    F814W 22.319       0.074 0.040   1.295   3.304    0.941  0.633 -2.227 0.718          4.165         0.046     0.286           -0.010          0.066  0.089 0.115   
J164504+304802 SPOG    251.266 30.801 10.110  0.059 J104506+213136 J171532+572251 SDSS   i     23.818       1.670 0.396   2.174   2.630    0.555  0.558 -1.766 0.028          3.010         0.024     0.223           -0.020          0.041  0.057 0.074   
J171532+572251 SFG     258.881 57.381 10.100  0.065                               HST    F814W 22.331       0.074 0.050   1.849   1.335    0.593  0.586 -1.623 0.065          3.410         0.054     0.269           0.028           0.156  0.149 0.145   
J171532+572251 SFG     258.881 57.381 10.100  0.065                               SDSS   i     23.935       1.366 0.396   2.631   1.840    0.359  0.588 -1.848 0.233          3.176         -0.032    0.396           -0.002          0.092  0.071 0.056   
J171813+593158 SFG     259.553 59.533 10.670  0.082                               HST    F814W 22.256       0.074 0.050   4.759   1.258    0.105  0.529 -1.955 0.015          2.994         -0.106    0.238           -0.075          0.038  0.039 0.041   
J171813+593158 SFG     259.553 59.533 10.670  0.082                               SDSS   i     23.914       1.406 0.396   5.781   0.884    0.030  0.527 -1.867 -0.059         2.846         -0.056    0.215           -0.065          0.081  0.071 0.062   
J172103+593313 SFG     260.262 59.554 10.500  0.070                               HST    F814W 22.455       0.074 0.100   5.102   0.561    0.173  0.562 -1.225 -0.327         3.119         0.195     0.175           0.060           0.122  0.145 0.169   
J172103+593313 SFG     260.262 59.554 10.500  0.070                               SDSS   i     23.743       1.839 0.396   5.488   0.591    0.000  0.465 -1.479 -0.632         2.767         -0.061    0.211           -0.072          0.036  0.030 0.022   
J172338+591647 QG      260.910 59.280 11.040  0.161                               HST    F814W 22.346       0.074 0.050   2.506   4.476    0.837  0.593 -2.350 0.603          4.172         -0.037    0.280           -0.067          0.021  0.026 0.036   
J172338+591647 QG      260.910 59.280 11.040  0.161                               SDSS   i     23.843       1.431 0.396   4.856   2.545    0.436  0.621 -2.088 0.562          3.659         -0.059    0.328           -0.002          0.018  0.029 0.036   
J211823+001730 QG      319.594 0.292  10.350  0.042                               HST    F814W 22.404       0.074 0.040   1.042   3.733    0.537  0.583 -2.520 0.674          4.383         -0.014    0.161           -0.100          0.036  0.039 0.044   
J211823+001730 QG      319.594 0.292  10.350  0.042                               SDSS   i     23.752       0.950 0.396   1.303   2.481    0.592  0.552 -1.941 0.117          3.361         0.019     0.216           -0.050          0.033  0.051 0.059   
J232621-000237 QG      351.589 -0.044 10.410  0.066                               HST    F814W 22.320       0.074 0.100   7.088   0.696    0.193  0.552 -1.875 0.072          3.401         0.045     0.240           -0.041          0.122  0.091 0.064   
J232621-000237 QG      351.589 -0.044 10.410  0.066                               SDSS   i     23.846       0.971 0.396   6.854   0.807    0.054  0.523 -1.506 -0.328         3.303         -0.063    0.263           -0.019          0.091  0.114 0.134   
J234116+000021 SFG     355.318 0.006  10.650  0.175                               HST    F814W 22.386       0.074 0.050   6.716   1.455    0.165  0.510 -2.023 -0.034         3.346         -0.018    0.274           -0.103          0.053  0.073 0.097   
J234116+000021 SFG     355.318 0.006  10.650  0.175                               SDSS   i     23.796       0.851 0.396   7.593   1.044    0.097  0.531 -1.964 0.032          3.199         -0.076    0.366           -0.074          0.067  0.082 0.090   
J234120+000043 SFG     355.335 0.012  10.910  0.188                               HST    F814W 22.426       0.074 0.050   7.828   0.700    0.119  0.466 -1.580 -0.556         2.546         -0.052    0.352           -0.085          0.051  0.056 0.061   
J234120+000043 SFG     355.335 0.012  10.910  0.188                               SDSS   i     23.906       0.851 0.396   8.964   0.621    0.001  0.465 -1.728 -0.461         2.523         0.027     0.371           -0.107          0.090  0.110 0.134   

